Lightweight authentication for quantum key distribution

Quantum key distribution (QKD) enables unconditionally secure communication between distinct parties using a quantum channel and an authentic public channel. Reducing the portion of quantum-generated secret keys, that is consumed during the authentication procedure, is of significant importance for improving the performance of QKD systems. In the present work, we develop a lightweight authentication protocol for QKD based on a `ping-pong' scheme of authenticity check for QKD. An important feature of this scheme is that the only one authentication tag is generated and transmitted during each of the QKD post-processing rounds. For the tag generation purpose, we design an unconditionally secure procedure based on the concept of key recycling. The procedure is based on the combination of almost universal$_2$ polynomial hashing, XOR universal$_2$ Toeplitz hashing, and one-time pad (OTP) encryption. We demonstrate how to minimize both the length of the recycled key and the size of the authentication key, that is required for OTP encryption. As a result, in real case scenarios, the portion of quantum-generated secret keys that is consumed for the authentication purposes is below 1\%. Finally, we provide a security analysis of the full quantum key growing process in the framework of universally composable security.

==> Current version/Grapics.m <==
clear;

delta = 10^(-9)

x = 0.1*2^20:2^20/1000:100*2^20;

pwr1(:,length(x)) = 10;

 for i=1:1:length(x)
     while (ceil(x(i) * (1/pwr1(i)))/2^pwr1(i)) > delta
         pwr1(i) = pwr1(i)+1;
     end    
 end
 
delta = 10^(-11);

pwr2(:,length(x)) = 10;
 
 for i=1:1:length(x)
 while (ceil(x(i) * (1/pwr2(i)))/2^pwr2(i)) > delta
     pwr2(i) = pwr2(i)+1;
 end    
 end

delta = 10^(-13);

pwr3(:,length(x)) = 10;

for i=1:1:length(x)
while (ceil(x(i) * (1/pwr3(i)))/2^pwr3(i)) > delta
    pwr3(i) = pwr3(i)+1;
end    
end

delta = 10^(-15);

pwr4(:,length(x)) = 10;

for i=1:1:length(x)
    while (ceil(x(i) * (1/pwr4(i)))/2^pwr4(i)) > delta
        pwr4(i) = pwr4(i)+1;
    end    
end

x = x/2^20;

semilogx(x,pwr4,x,pwr3,x,pwr2,x,pwr1, 'LineWidth', 2);
grid on;
xlabel('Massage length (Mbit)');
ylabel('Verification key length {{\it l}_{ver}}')

legend('\epsilon_{ver} = 10^{-9}','\epsilon_{ver} = 10^{-11}', ...
    '\epsilon_{ver} = 10^{-13}','\epsilon_{ver} = 10^{-15}','Location','best')








==> Current version/figures/Grapics.m <==
clear;

delta = 10^(-9)

x = 0.1*2^20:2^20/1000:100*2^20;

pwr1(:,length(x)) = 10;

 for i=1:1:length(x)
     while (ceil(x(i) * (1/pwr1(i)))/2^pwr1(i)) > delta
         pwr1(i) = pwr1(i)+1;
     end    
 end
 
delta = 10^(-11);

pwr2(:,length(x)) = 10;
 
 for i=1:1:length(x)
 while (ceil(x(i) * (1/pwr2(i)))/2^pwr2(i)) > delta
     pwr2(i) = pwr2(i)+1;
 end    
 end

delta = 10^(-13);

pwr3(:,length(x)) = 10;

for i=1:1:length(x)
while (ceil(x(i) * (1/pwr3(i)))/2^pwr3(i)) > delta
    pwr3(i) = pwr3(i)+1;
end    
end

delta = 10^(-15);

pwr4(:,length(x)) = 10;

for i=1:1:length(x)
    while (ceil(x(i) * (1/pwr4(i)))/2^pwr4(i)) > delta
        pwr4(i) = pwr4(i)+1;
    end    
end

x = x/2^20;

semilogx(x,pwr4,x,pwr3,x,pwr2,x,pwr1, 'LineWidth', 2);
grid on;
xlabel('Massage length (Mbit)');
ylabel('Verification key length {{\it l}_{ver}}')

legend('\epsilon_{ver} = 10^{-9}','\epsilon_{ver} = 10^{-11}', ...
    '\epsilon_{ver} = 10^{-13}','\epsilon_{ver} = 10^{-15}','Location','best')







